An Accurate Gaussian Process-Based Early Warning System for Dengue Fever

Dengue fever is a mosquito-borne disease present in all Brazilian territory. Brazilian government, however, lacks an accurate early warning system to quickly predict future dengue outbreaks. Such system would help health authorities to plan their actions and to reduce the impact of the disease in the country. However, most attempts to model dengue fever use parametric models which enforce a specific expected behaviour and fail to capture the inherent complexity of dengue dynamics. Therefore, we propose a new Bayesian non-parametric model based on Gaussian processes to design an accurate and flexible model that outperforms previous/standard techniques and can be incorporated into an early warning system, specially at cities from Southeast and Center-West regions. The model also helps understanding dengue dynamics in Brazil through the analysis of the covariance functions generated.

==> scripts/mergeLocationPopulationResults.py <==
from sys import argv

if __name__ == '__main__':

	pop_file = argv[1]
	cor_file = argv[2]
	roc_file = argv[3]
	loc_file = argv[4]

	fpop = open(pop_file, 'r')
	mapPop = {}
	for line in fpop:
		tokens = line.strip().split('\t')
		key = tokens[0]
		pop = int(tokens[1])
		mapPop[key] = pop
	fpop.close()

	fcor = open(cor_file, 'r')
	mapCor = {}
	for line in fcor:
		tokens = line.strip().split('\t')
		key = tokens[0]
		cor = float(tokens[1])
		mapCor[key] = cor
	fpop.close()

	froc = open(roc_file, 'r')
	mapRoc = {}
	for line in froc:
		tokens = line.strip().split('\t')
		key = tokens[0]
		roc = float(tokens[1])
		mapRoc[key] = roc
	fpop.close()

	floc = open(loc_file, 'r')
	for line in floc:
		tokens = line.strip().split(';')
		state = tokens[0][0:2]
		name = tokens[1].lower().replace(' ', '_')
		lon = tokens[5]
		lat = tokens[6]

		key = '%s_%s' % (state, name)
		if key in mapPop:
			print '%s;%s;%s;%s;%s;%s' % (key, lon, lat, mapPop[key], mapCor[key], mapRoc[key])
	floc.close()


==> scripts/plotBoxResults.R <==
gp = NULL
#gp$cor = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/cor_score.dat")
gp$cor = read.table("../../../resultados/fase0-single-task-gp/quasi-periodico/dof-local-5-per-5/cor_score.dat")
gp$roc = read.table("../../../resultados/fase0-single-task-gp/quasi-periodico/dof-local-5-per-5/roc_score.dat")
gp$roc = gp$roc[gp$roc$V2 > -1,]

#pdf("boxplotResults.pdf", height = 7, width = 10)
png("boxplotResults.png", height = 504, width = 720)
par(mfrow = c(2,1), mai = c(0.5,0.9,0.4,0.2), cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5)
boxplot(gp$cor$V2, gp$cor$V2[substr(gp$cor$V1,1,1) == "1"], gp$cor$V2[substr(gp$cor$V1,1,1) == "2"], gp$cor$V2[substr(gp$cor$V1,1,1) == "3"], gp$cor$V2[substr(gp$cor$V1,1,1) == "4"], gp$cor$V2[substr(gp$cor$V1,1,1) == "5"], outline = F, names = c("All", "North", "Northeast", "Southeast", "South", "Center-West"), main = "Correlation per Brazilian Region", ylab = "Correlation")
boxplot(gp$roc$V2, gp$roc$V2[substr(gp$roc$V1,1,1) == "1"], gp$roc$V2[substr(gp$roc$V1,1,1) == "2"], gp$roc$V2[substr(gp$roc$V1,1,1) == "3"], gp$roc$V2[substr(gp$roc$V1,1,1) == "4"], gp$roc$V2[substr(gp$roc$V1,1,1) == "5"], outline = F, names = c("All", "North", "Northeast", "Southeast", "South", "Center-West"), main = "Area under ROC Curve per Brazilian Region", ylab = "AUC ROC")
dev.off()

median(gp$cor$V2)
median(gp$cor$V2[substr(gp$cor$V1, 1, 1) == "1"])
median(gp$cor$V2[substr(gp$cor$V1, 1, 1) == "2"])
median(gp$cor$V2[substr(gp$cor$V1, 1, 1) == "3"])
median(gp$cor$V2[substr(gp$cor$V1, 1, 1) == "4"])
median(gp$cor$V2[substr(gp$cor$V1, 1, 1) == "5"])
median(gp$roc$V2)
median(gp$roc$V2[substr(gp$roc$V1, 1, 1) == "1"])
median(gp$roc$V2[substr(gp$roc$V1, 1, 1) == "2"])
median(gp$roc$V2[substr(gp$roc$V1, 1, 1) == "3"])
median(gp$roc$V2[substr(gp$roc$V1, 1, 1) == "4"])
median(gp$roc$V2[substr(gp$roc$V1, 1, 1) == "5"])


==> scripts/plotCDFIncidence.R <==
inc = read.table("incidences_pop_100000.txt")
cdf = ecdf(inc$V2)

png("cdfPeakDIR.png")
plot(cdf, main = "Empirical Cumulative Distribution Function for Peak DIR", xlab = "Maximum DIR attained", ylab = "Probability of observing lower peak DIR", cex.axis = 1.4, cex.lab = 1.4, cex.main = 1.4)
xlow = 25
ylow = sum(inc$V2 < 25) / length(inc$V2)
xmid = 75
ymid = sum(inc$V2 < 75) / length(inc$V2)
segments(xlow, -1, xlow, ylow, lty = 2, lwd = 2)
segments(-1000, ylow, xlow, ylow, lty = 2, lwd = 2)
segments(xmid, -1, xmid, ymid, lty = 2, lwd = 2)
segments(-1000, ymid, xmid, ymid, lty = 2, lwd = 2)
dev.off()


==> scripts/plotComparacaoBaselines.R <==
cor = NULL
cor$gp = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/cor_score.dat")
cor$lr = read.table("../../../resultados/fase0-single-task-gp/baseline-linear/cor_score.dat")
cor$ar = read.table("../../../resultados/fase0-single-task-gp/baseline-ar/cor_score.dat")
cor$nb = read.table("../../../resultados/fase1-multi-task-gp/baseline-rachel/Cluster/cor_score.dat")

roc = NULL
roc$gp = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/roc_score.dat")
roc$lr = read.table("../../../resultados/fase0-single-task-gp/baseline-linear/roc_score.dat")
roc$ar = read.table("../../../resultados/fase0-single-task-gp/baseline-ar/roc_score.dat")
roc$nb = read.table("../../../resultados/fase1-multi-task-gp/baseline-rachel/Cluster/roc_score.dat")

inc = read.table("incidences_pop_100000.txt")
high = inc$V1[inc$V2 > 75]
mid = inc$V1[inc$V2 > 25 & inc$V2 <= 75]
low = inc$V1[inc$V2 <= 25]

labels = rep(1, 298)
labels[cor$gp$V1 %in% mid] = 2
labels[cor$gp$V1 %in% low] = 3
cols = rep("red4", 298)
cols[cor$gp$V1 %in% mid] = "orange"
cols[cor$gp$V1 %in% low] = "chartreuse4"
#cols[cor$gp$V1 %in% low] = "green"

cols2 = col2rgb(cols) / 255
colsLeg = col2rgb(c("red4", "orange", "chartreuse4")) / 255

#pdf(file = "comparisonBaselines.pdf", height = 10, width = 15)
png(file = "comparisonBaselines.png", height = 640, width = 960)
par(mfrow=c(2,3), cex.axis = 1.5, cex.main = 2, cex.lab = 2, mai = c(0.6, 0.6, 0.6, 0.2))

plot(cor$gp$V2, cor$lr$V2, pch = labels, ylim = c(-0.4, 1), xlim = c(-0.4, 1), xlab = "GP", ylab = "LM", main = "GP vs LM\nCorrelation Coefficient", cex = 3, col = rgb(cols2[1,], cols2[2,], cols2[3,], 1))
abline(a = 0, b = 1)
abline(a = 0.1, b = 1, lty = 2)
abline(a = -0.1, b = 1, lty = 2)
legend("topleft", c("High incidence", "Medium incidence", "Low incidence"), pch = c(1,2,3), bty = "n", cex = 2, pt.cex = 3.5, col = rgb(colsLeg[1,], colsLeg[2,], colsLeg[3,]))
plot(cor$gp$V2, cor$ar$V2, pch = labels, ylim = c(-0.4, 1), xlim = c(-0.4, 1), xlab = "GP", ylab = "AR", main = "GP vs AR\nCorrelation Coefficient", cex = 3, col = rgb(cols2[1,], cols2[2,], cols2[3,], 1))
abline(a = 0, b = 1)
abline(a = 0.1, b = 1, lty = 2)
abline(a = -0.1, b = 1, lty = 2)
legend("topleft", c("High incidence", "Medium incidence", "Low incidence"), pch = c(1,2,3), bty = "n", cex = 2, pt.cex = 3.5, col = rgb(colsLeg[1,], colsLeg[2,], colsLeg[3,]))
plot(cor$gp$V2, cor$nb$V2, pch = labels, ylim = c(-0.4, 1), xlim = c(-0.4, 1), xlab = "GP", ylab = "NB", main = "GP vs NB\nCorrelation Coefficient", cex = 3, col = rgb(cols2[1,], cols2[2,], cols2[3,], 1))
abline(a = 0, b = 1)
abline(a = 0.1, b = 1, lty = 2)
abline(a = -0.1, b = 1, lty = 2)
legend("topleft", c("High incidence", "Medium incidence", "Low incidence"), pch = c(1,2,3), bty = "n", cex = 2, pt.cex = 3.5, col = rgb(colsLeg[1,], colsLeg[2,], colsLeg[3,]))

plot(roc$gp$V2, roc$lr$V2, pch = labels, ylim = c(0.35, 1), xlim = c(0.35, 1), xlab = "GP", ylab = "LM", main = "GP vs LM\nArea under ROC curve", cex = 3, col = rgb(cols2[1,], cols2[2,], cols2[3,], 1))
abline(a = 0, b = 1)
abline(a = 0.1, b = 1, lty = 2)
abline(a = -0.1, b = 1, lty = 2)
legend("topleft", c("High incidence", "Medium incidence"), pch = c(1,2,3), bty = "n", cex = 2, pt.cex = 3.5, col = rgb(colsLeg[1,1:2], colsLeg[2,1:2], colsLeg[3,1:2]))
plot(roc$gp$V2, roc$ar$V2, pch = labels, ylim = c(0.35, 1), xlim = c(0.35, 1), xlab = "GP", ylab = "AR", main = "GP vs AR\nArea under ROC Curve", cex = 3, col = rgb(cols2[1,], cols2[2,], cols2[3,], 1))
abline(a = 0, b = 1)
abline(a = 0.1, b = 1, lty = 2)
abline(a = -0.1, b = 1, lty = 2)
legend("topleft", c("High incidence", "Medium incidence"), pch = c(1,2,3), bty = "n", cex = 2, pt.cex = 3.5, col = rgb(colsLeg[1,1:2], colsLeg[2,1:2], colsLeg[3,1:2]))
plot(roc$gp$V2, roc$nb$V2, pch = labels, ylim = c(0.35, 1), xlim = c(0.35, 1), xlab = "GP", ylab = "NB", main = "GP vs NB\nArea under ROC Curve", cex = 3, col = rgb(cols2[1,], cols2[2,], cols2[3,], 1))
abline(a = 0, b = 1)
abline(a = 0.1, b = 1, lty = 2)
abline(a = -0.1, b = 1, lty = 2)
legend("topleft", c("High incidence", "Medium incidence"), pch = c(1,2,3), bty = "n", cex = 2, pt.cex = 3.5, col = rgb(colsLeg[1,1:2], colsLeg[2,1:2], colsLeg[3,1:2]))

dev.off()

print(sum(cor$gp$V2 > cor$lr$V2))
print(sum(cor$gp$V2[-243] > cor$ar$V2[-243]))
print(sum(cor$gp$V2 > cor$nb$V2))
print(sum(roc$gp$V2 > roc$lr$V2))
print(sum(roc$gp$V2 > roc$ar$V2))
print(sum(roc$gp$V2 > roc$nb$V2))
print(length(cor$gp$V2))
print(length(roc$gp$V2[roc$gp$V2 > -1]))


==> scripts/plotExemplos.R <==

#pdf(file = "examples.pdf", height = 4, width = 9)
png(file = "examples.png", height = 400, width = 900)
par(mfrow=c(2,3), cex.main = 1.15, cex.axis = 1.15, cex.lab = 1.15, mai = c(0.55, 0.5, 0.2, 0.1))

y = read.table("/scratch/jalbinati/casos_2011_2014_outliers/50_campo_grande.txt")$V1
yhat = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_predictions/50_campo_grande.txt")$V1
yvar = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_variances/50_campo_grande.txt")$V1
yupper = yhat + 1.96 * sqrt(yvar)
ylower = yhat - 1.96 * sqrt(yvar)
ymax = max(exp(yhat), exp(yupper))
ymin = min(exp(yhat), exp(ylower))
plot(105:210, y[105:210]+1, xlab = "Week", ylab = "Number of cases", main = "Dengue in Campo Grande (2013-2014)", log = "y", type = "n", ylim=c(ymin, ymax))
polygon(c(105:210, rev(105:210)), c(exp(yupper), rev(exp(ylower))), col = "deepskyblue2", border = NA)
lines(105:210, y[105:210]+1, lwd = 2)
lines(105:210, exp(yhat), col = "blue", lwd = 2)
legend("topright", c("Real", "Predicted"), lwd = 2, col = c("black", "blue"), bty = "n", cex = 1.15)

y = read.table("/scratch/jalbinati/casos_2011_2014_outliers/31_belo_horizonte.txt")$V1
yhat = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_predictions/31_belo_horizonte.txt")$V1
yvar = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_variances/31_belo_horizonte.txt")$V1
yupper = yhat + 1.96 * sqrt(yvar)
ylower = yhat - 1.96 * sqrt(yvar)
ymax = max(exp(yhat), exp(yupper))
ymin = min(exp(yhat), exp(ylower))
plot(105:210, y[105:210]+1, xlab = "Week", ylab = "Number of cases", main = "Dengue in Belo Horizonte (2013-2014)", log = "y", type = "n", ylim=c(ymin, ymax))
polygon(c(105:210, rev(105:210)), c(exp(yupper), rev(exp(ylower))), col = "deepskyblue2", border = NA)
lines(105:210, y[105:210]+1, lwd = 2)
lines(105:210, exp(yhat), col = "blue", lwd = 2)
legend("topright", c("Real", "Predicted"), lwd = 2, col = c("black", "blue"), bty = "n", cex = 1.15)

y = read.table("/scratch/jalbinati/casos_2011_2014_outliers/13_manaus.txt")$V1
yhat = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_predictions/13_manaus.txt")$V1
yvar = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_variances/13_manaus.txt")$V1
yupper = yhat + 1.96 * sqrt(yvar)
ylower = yhat - 1.96 * sqrt(yvar)
ymax = max(exp(yhat), exp(yupper))
ymin = min(exp(yhat), exp(ylower))
plot(105:210, y[105:210]+1, xlab = "Week", ylab = "Number of cases", main = "Dengue in Manaus (2013-2014)", log = "y", type = "n", ylim=c(ymin, ymax))
polygon(c(105:210, rev(105:210)), c(exp(yupper), rev(exp(ylower))), col = "deepskyblue2", border = NA)
lines(105:210, y[105:210]+1, lwd = 2)
lines(105:210, exp(yhat), col = "blue", lwd = 2)
legend("topright", c("Real", "Predicted"), lwd = 2, col = c("black", "blue"), bty = "n", cex = 1.15)

y = read.table("/scratch/jalbinati/casos_2011_2014_outliers/52_goiania.txt")$V1
yhat = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_predictions/52_goiania.txt")$V1
yvar = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_variances/52_goiania.txt")$V1
yupper = yhat + 1.96 * sqrt(yvar)
ylower = yhat - 1.96 * sqrt(yvar)
ymax = max(exp(yhat), exp(yupper))
ymin = min(exp(yhat), exp(ylower))
plot(105:210, y[105:210]+1, xlab = "Week", ylab = "Number of cases", main = "Dengue in Goiania (2013-2014)", log = "y", type = "n", ylim=c(ymin, ymax))
polygon(c(105:210, rev(105:210)), c(exp(yupper), rev(exp(ylower))), col = "deepskyblue2", border = NA)
lines(105:210, y[105:210]+1, lwd = 2)
lines(105:210, exp(yhat), col = "blue", lwd = 2)
legend("topright", c("Real", "Predicted"), lwd = 2, col = c("black", "blue"), bty = "n", cex = 1.15)

y = read.table("/scratch/jalbinati/casos_2011_2014_outliers/23_fortaleza.txt")$V1
yhat = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_predictions/23_fortaleza.txt")$V1
yvar = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_variances/23_fortaleza.txt")$V1
yupper = yhat + 1.96 * sqrt(yvar)
ylower = yhat - 1.96 * sqrt(yvar)
ymax = max(exp(yhat), exp(yupper))
ymin = min(exp(yhat), exp(ylower))
plot(105:210, y[105:210]+1, xlab = "Week", ylab = "Number of cases", main = "Dengue in Fortaleza (2013-2014)", log = "y", type = "n", ylim=c(ymin, ymax))
polygon(c(105:210, rev(105:210)), c(exp(yupper), rev(exp(ylower))), col = "deepskyblue2", border = NA)
lines(105:210, y[105:210]+1, lwd = 2)
lines(105:210, exp(yhat), col = "blue", lwd = 2)
legend("topright", c("Real", "Predicted"), lwd = 2, col = c("black", "blue"), bty = "n", cex = 1.15)

y = read.table("/scratch/jalbinati/casos_2011_2014_outliers/33_rio_de_janeiro.txt")$V1
yhat = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_predictions/33_rio_de_janeiro.txt")$V1
yvar = read.table("../../../resultados/fase0-single-task-gp/qp-linear-clima/non_smooth/only_variances/33_rio_de_janeiro.txt")$V1
yupper = yhat + 1.96 * sqrt(yvar)
ylower = yhat - 1.96 * sqrt(yvar)
ymax = max(exp(yhat), exp(yupper))
ymin = min(exp(yhat), exp(ylower))
plot(105:210, y[105:210]+1, xlab = "Week", ylab = "Number of cases", main = "Dengue in Rio de Janeiro (2013-2014)", log = "y", type = "n", ylim=c(ymin, ymax))
polygon(c(105:210, rev(105:210)), c(exp(yupper), rev(exp(ylower))), col = "deepskyblue2", border = NA)
lines(105:210, y[105:210]+1, lwd = 2)
lines(105:210, exp(yhat), col = "blue", lwd = 2)
legend("topright", c("Real", "Predicted"), lwd = 2, col = c("black", "blue"), bty = "n", cex = 1.15)

dev.off()

